Ab initio studies of the ground and first excited states of the Sr-H$_2$ and Yb-H$_2$ complexes

Accurate intermolecular potential-energy surfaces (IPESs) for the ground and first excited states of the Sr-H$_2$ and Yb-H$_2$ complexes were calculated. After an extensive methodological study, the CCSD(T) method with the Douglas-Kroll-Hess Hamiltonian and correlation-consistent basis sets of triple-$\zeta$ quality extended with 2 sets of diffuse functions and a set of midbond functions were chosen. The obtained ground-state IPESs are similar in both complexes, being relatively isotropic with two minima and two transition states (equivalent by symmetry). The global minima correspond to the collinear geometries with $R=$ 5.45 and 5.10~{\AA} and energies of $-$27.7 and $-$31.7~cm$^{-1}$ for the Sr-H$_2$ and Yb-H$_2$ systems, respectively. The calculated surfaces for the Sr($^3P$)-H$_2$ and Yb($^3P$)-H$_2$ states are deeper and more anisotropic and they exhibit similar patterns within both complexes. The deepest surfaces, where the singly occupied \textit{p}-orbital of the metal atom is perpendicular to the intermolecular axis, are characterised by the global minima of ca. $-$2053 and $-$2260~cm$^{-1}$ in the T-shape geometries at $R=$ 2.41 and 2.29~{\AA} for Sr-H$_2$ and Yb-H$_2$, respectively. Additional calculations for the complexes of Sr and Yb with the He atom revealed a similar, strong dependence of the interaction energy on the orientation of the \textit{p}-orbital in the the Sr($^3P$)-He and Yb($^3P$)-He states.

==> pot-SrH2-X.f <==
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C                                                  C
C         The ground-state Sr-H_2 potential        C
C       calculated at the CCSD(T)-DKH3 level       C
C      with the aTZ-even-2 + 332211 basis set      C
C               by Hubert Cybulski                 C
C                      2018                        C
C                                                  C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC

      program pot
      double precision V,r2,x,A,T
      REAL :: pi
      PI=4.D0*DATAN(1.D0)

         print *,"Enter distance in angstroms"
         read(*,*) r2

      if ((r2 .lt. 4.20) .or. (r2 .gt. 40.00)) then
      print ('(A)'),repeat("-",91)
      print *, "WARNING: Be careful! The entered",
     &" distance is outside the range of 4.20 - 40.00",
     &" angstroms!"
      print ('(A)'),repeat("-",91)
      end if

         print *,"Enter angle in degrees"
         read(*,*) T
         A = (pi/180)*T;
         x = dcos(A);
         call POTV(V,r2,x)
         print ('(1X,A10,7X,A10,11X,A9)'),
     &'Distance', 'Angle', 'Energy'
         print ('()')
         print ('(A)'),repeat("-",48)
         print ('(A)'),repeat(" ",48)
         print ('(1X,F10.5,7X,F10.5,10X,F10.2)'),r2,T,V
      end

CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C This subroutine requires distances in angstroms, C
C angles in degrees and returns the potential      C
C values in inverse centimeters                    C
C--------------------------------------------------C
C The potential is made by using the ab initio     C
C points from a range between 4.20 and 40.00 angs  C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC

      subroutine POTV(V,r2,x) 
      implicit none
      integer l
      double precision  r2, x
      double precision f6, f8, f10, Vsh,
     &Vas,c(6:10,0:2), R,S,T,F,suma,V

      c(6:10,0:2)=0d0

      c(6,0) =-7.120738688734989d+05
      c(6,2) =-9.295748817247465d+04
      c(8,0) =-1.548729223914000d+07
      c(8,2) = 4.352040259284884d+06
      c(10,0)=-2.781181859819762d+08
      c(10,2)=-4.689999658659733d+08

      f6=1-dexp(-1d0*S(x)*r2)*suma(r2,x,6)
      f8=1-dexp(-1d0*S(x)*r2)*suma(r2,x,8)
      f10=1-dexp(-1d0*S(x)*r2)*suma(r2,x,10)

      Vsh=T(r2,x)*dexp(R(x)-S(x)*r2)

      Vas=(f6*c(6,0))/(r2**6)
     &+((f6*c(6,2))/(r2**6))*F(2,x)
     &+((f8*c(8,0))/(r2**8))
     &+((f8*c(8,2))/(r2**8))*F(2,x)
     &+((f10*c(10,0))/(r2**10))
     &+((f10*c(10,2))/(r2**10))*F(2,x)

      V=Vsh+Vas
      end

      double precision function F(l,x)
      implicit none
      integer l
      double precision x
      if (l .eq. 0) then
       F=1d0
      else if (l .eq. 1) then
       F=x
      else if (l .eq. 2) then
       F=0.5d0*(3d0*(x**2d0)-1d0)
      else if (l .eq. 3) then
       F=0.5d0*(5d0*(x**3d0)-3d0*x)
      else if (l .eq. 4) then
       F=(1d0/8d0)*(35d0*(x**4d0)-30d0*(x**2d0)+3d0)
      else if (l .eq. 5) then
       F=(1d0/8d0)*(63d0*(x**5d0)-70d0*(x**3d0)+15d0*x)
      else if (l .eq. 6) then
       F=(1d0/16d0)*(231d0*(x**6d0)-315d0*(x**4d0)+105d0*(x**2d0)-5d0)
      else if (l .eq. 7) then
      F=(1d0/16d0)*(429d0*(x**7d0)-693d0*(x**5d0)+315d0*(x**3d0)-35d0*x)
      else if (l .eq. 8) then
       F=(1d0/128d0)*(6435d0*(x**8d0)-12012d0*(x**6d0)
     & +6930d0*(x**4d0)-1260d0*(x**2d0)+35d0)
      endif
      end

      double precision function R(x)
      implicit none
      integer y
      double precision  d(0:2),x,f
      R=0d0
      d(0:2)=0d0
      d(0)=-4.661539782516745d-01
      d(2)= 6.149097369325915d-01
      do y = 0,2
      R=R+d(y)*(F(y,x))
      enddo
      end

      double precision function S(x)
      implicit none
      double precision b(0:2),x,f
      integer l 
      S=0d0
      b(0:2)=0d0
      b(0)= 2.325786071272089d+00
      b(2)=-5.055422539960337d-02
      do l = 0,2
      S=S+b(l)*(F(l,x))
      enddo
      end

      double precision function T(r2,x)
      implicit none
      double precision g(0:5,0:6),x,r2,f
      integer l 
      T=0d0
      g(0:5,0:6)=0d0

      g(0,0)= 3.287584515676756d+07
      g(0,2)=-1.072554993152140d+07
      g(0,4)= 9.329507229174780d+06

      g(1,0)=-3.089986564494018d+07
      g(1,2)= 1.063730247655489d+07
      g(1,4)=-6.902252987889808d+06
      g(1,6)=-1.498563321536317d+04

      g(2,0)= 1.098666987790165d+07
      g(2,2)=-3.624989303067407d+06
      g(2,4)= 1.741609332521859d+06

      g(3,0)=-1.371527457032413d+06
      g(3,2)= 3.077529564533590d+05
      g(3,4)=-1.354662511845866d+05

      g(4,0)= 5.449532347534497d+04


      do l = 0,6
      T=T+(g(0,l)+g(1,l)*r2+g(2,l)*(r2**2)+g(3,l)
     &*(r2**3)+g(4,l)*(r2**4)
     &+g(5,l)*(r2**5))*F(l,x)
      enddo
      end

      double precision function suma(r2,x,l)
      implicit none
      double precision r2,x,S,fact(0:10)
      integer k,l
      suma=0d0
      fact(0)=1d0
      fact(1)=1d0
      fact(2)=2d0
      fact(3)=6d0
      fact(4)=24d0
      fact(5)=120d0
      fact(6)=720d0
      fact(7)=5040d0
      fact(8)=40320d0
      fact(9)=362880d0
      fact(10)=3628800d0

      do k = 0,l
      suma=suma+(((S(x)*r2))**k)/fact(k)
      enddo
      end



==> pot-YbH2-X.f <==
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C                                                  C
C         The ground-state Yb-H_2 potential        C
C       calculated at the CCSD(T)-DKH3 level       C
C       with the TZ-even-2 + 332211 basis set      C
C               by Hubert Cybulski                 C
C                      2018                        C
C                                                  C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC

      program pot
      double precision V,r2,x,A,T
      REAL :: pi
      PI=4.D0*DATAN(1.D0)

         print *,"Enter distance in angstroms"
         read(*,*) r2

      if ((r2 .lt. 4.00) .or. (r2 .gt. 10.60)) then
      print ('(A)'),repeat("-",91)
      print *, "WARNING: Be careful! The entered",
     &" distance is outside the range of 4.00 - 10.60",
     &" angstroms!"
      print ('(A)'),repeat("-",91)
      end if

         print *,"Enter angle in degrees"
         read(*,*) T
         A = (pi/180)*T;
         x = dcos(A);
         call POTV(V,r2,x)
         print ('(1X,A10,7X,A10,11X,A9)'),
     &'Distance', 'Angle', 'Energy'
         print ('()')
         print ('(A)'),repeat("-",48)
         print ('(A)'),repeat(" ",48)
         print ('(1X,F10.5,7X,F10.5,10X,F10.2)'),r2,T,V
      end

CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C This subroutine requires distances in angstroms, C
C angles in degrees and returns the potential      C
C values in inverse centimeters                    C
C--------------------------------------------------C
C The potential is made by using the ab initio     C
C points from a range between 4.00 and 10.60 angs  C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC

      subroutine POTV(V,r2,x) 
      implicit none
      integer l
      double precision  r2, x
      double precision f6, f8, f10, Vsh,
     &Vas,c(6:10,0:2), R,S,T,F,suma,V

      c(6:10,0:2)=0d0

      c(6,0) =-7.008819510639583d05
      c(6,2) =-4.651950404335265d04
      c(8,0) = 1.095495734547660d07
      c(8,2) =-3.487259066878202d06
      c(10,0)=-1.188235596326569d09

      f6=1-dexp(-1d0*S(x)*r2)*suma(r2,x,6)
      f8=1-dexp(-1d0*S(x)*r2)*suma(r2,x,8)
      f10=1-dexp(-1d0*S(x)*r2)*suma(r2,x,10)

      Vsh=T(r2,x)*dexp(R(x)-S(x)*r2)

      Vas=(f6*c(6,0))/(r2**6)
     &+((f6*c(6,2))/(r2**6))*F(2,x)
     &+((f8*c(8,0))/(r2**8))
     &+((f8*c(8,2))/(r2**8))*F(2,x)
     &+((f10*c(10,0))/(r2**10))
      V=Vsh+Vas
      end

      double precision function F(l,x)
      implicit none
      integer l
      double precision x
      if (l .eq. 0) then
       F=1d0
      else if (l .eq. 1) then
       F=x
      else if (l .eq. 2) then
       F=0.5d0*(3d0*(x**2d0)-1d0)
      else if (l .eq. 3) then
       F=0.5d0*(5d0*(x**3d0)-3d0*x)
      else if (l .eq. 4) then
       F=(1d0/8d0)*(35d0*(x**4d0)-30d0*(x**2d0)+3d0)
      else if (l .eq. 5) then
       F=(1d0/8d0)*(63d0*(x**5d0)-70d0*(x**3d0)+15d0*x)
      else if (l .eq. 6) then
       F=(1d0/16d0)*(231d0*(x**6d0)-315d0*(x**4d0)+105d0*(x**2d0)-5d0)
      else if (l .eq. 7) then
      F=(1d0/16d0)*(429d0*(x**7d0)-693d0*(x**5d0)+315d0*(x**3d0)-35d0*x)
      else if (l .eq. 8) then
       F=(1d0/128d0)*(6435d0*(x**8d0)-12012d0*(x**6d0)
     & +6930d0*(x**4d0)-1260d0*(x**2d0)+35d0)
      endif
      end

      double precision function R(x)
      implicit none
      integer y
      double precision  d(0:2),x,f
      R=0d0
      d(0:2)=0d0
      d(0)=1.939281629570284d+00
      d(2)=8.679533674890181d-01
      do y = 0,2
      R=R+d(y)*(F(y,x))
      enddo
      end

      double precision function S(x)
      implicit none
      double precision b(0:2),x,f
      integer l 
      S=0d0
      b(0:2)=0d0
      b(0)=2.192805237055535d+00
      b(2)=1.668683618864231d-01
      do l = 0,2
      S=S+b(l)*(F(l,x))
      enddo
      end

      double precision function T(r2,x)
      implicit none
      double precision g(0:5,0:6),x,r2,f
      integer l 
      T=0d0
      g(0:5,0:6)=0d0

      g(0,0)=6.217483880907111d+05
      g(0,2)=1.340288584839195d+06
      g(0,4)=4.368433819885250d+04
      g(0,6)=-2.017385985607475d+02

      g(1,0)=-9.036995015662524d+05
      g(1,2)=-1.289974019270727d+06
      g(1,4)=-1.917606989930055d+04

      g(2,0)=5.410525311925033d+05
      g(2,2)=4.559472810722237d+05
      g(2,4)=1.947540324062861d+03

      g(3,0)=-1.270440714314889d+05
      g(3,2)=-7.713667622882128d+04

      g(4,0)=1.362684384049058d+04
      g(4,2)=6.708328463113382d+03

      g(5,0)=-5.610364527541666d+02
      g(5,2)=-2.387322015154814d+02


      do l = 0,6
      T=T+(g(0,l)+g(1,l)*r2+g(2,l)*(r2**2)+g(3,l)
     &*(r2**3)+g(4,l)*(r2**4)
     &+g(5,l)*(r2**5))*F(l,x)
      enddo
      end

      double precision function suma(r2,x,l)
      implicit none
      double precision r2,x,S,fact(0:10)
      integer k,l
      suma=0d0
      fact(0)=1d0
      fact(1)=1d0
      fact(2)=2d0
      fact(3)=6d0
      fact(4)=24d0
      fact(5)=120d0
      fact(6)=720d0
      fact(7)=5040d0
      fact(8)=40320d0
      fact(9)=362880d0
      fact(10)=3628800d0

      do k = 0,l
      suma=suma+(((S(x)*r2))**k)/fact(k)
      enddo
      end


